Azetidinium as Cation in Lead Mixed Halide Perovskite Nanocrystals of Optoelectronic Quality

Previous theoretical calculations show azetidinium has the right radial size to form a 3D perovskite with lead halides [1], and has been shown to impart, as the A-site cation of ABX3 unit, beneficial properties to ferroelectric perovskites [2]. However, there has been very limited research into its use as the cation in lead halide perovskites to date. In this communication we report the synthesis and characterization of azetidinium-based lead mixed halide perovskite colloidal nanocrystals. The mixed halide system is iodine and chlorine unlike other reported nanocrystals in the literature where the halide systems are either iodine/bromine or bromine/chlorine. UV-visible absorbance data, complemented with photoluminescence spectroscopy, reveals an indirect-bandgap of about 1.96 eV for our nanocrystals. Structural characterization using TEM shows two distinct interatomic distances (2.98 +/- 0.15 Angstroms and 3.43 +/- 0.16 Angstroms) and non-orthogonal lattice angles (approximately 112 degrees) intrinsic to the nanocrystals with a probable triclinic structure revealed by XRD. The presence of chlorine and iodine within the nanocrystals is confirmed by EDS spectroscopy. Finally, light-induced electron paramagnetic resonance (LEPR) spectroscopy with PCBM confirms the photoinduced charge transfer capabilities of the nanocrystals. The formation of such semiconducting lead mixed halide perovskite using azetidinium as the cation suggests a promising subclass of hybrid perovskites holding potential for optoelectronic applications such as in solar cells and photodetectors.

==> anc/Indexing_Information.txt <==
Indexing Information: Azetidinium as Cation in Lead Mixed Halide Perovskite 
Nanocrystals of Optoelectronic Quality

Authors: Sameer Vajjala Kesava,1 Yasser Hassan,1 Alberto Privitera,1
Aakash Varambhia,2 Henry J. Snaith,1 and Moritz K. Riede,1

1. Department of Physics, University of Oxford, OX1 3PU, England, UK
2. Department of Materials, University of Oxford, OX2 6HT, England, UK

2theta         Intensity	h	k	l
(degrees)

9.36		327.34		0	1	0
11.29		3206.61		1	0	0
12.04		2085.06		0	0	1
12.36		0		0	1	-1
12.43		0		1	1	-1
13.37		0		1	0	-1
13.55		0		1	1	0
15.74		0		1	-1	0
17.52		0		1	2	-1
17.72		0		0	1	1
18.37		0		0	2	-1
18.79		0		0	2	0
19.20		0		1	0	1
19.51		420.25		1	-1	-1
20.22		0		1	-1	1
20.35		0		2	1	-1
20.44		0		1	2	0
20.45		0		1	1	-2
21.71		0		2	0	-1
22.15		0		1	2	-2
22.52		0		1	1	1
22.63		0		0	1	-2
22.70		0		2	0	0
22.90		604.39		1	0	-2
23.16		0		2	2	-1
23.24		0		2	1	0
23.41		0		1	-2	0
24.18		0		2	1	-2
24.21		0		0	0	2
24.86		2759.47		0	2	-2
25.01		0		2	2	-2
25.08		5989.81		1	-2	1
25.31		0		1	3	-1
25.78		0		0	2	1
25.90		1992.8		2	-1	0
26.54		697.04		0	3	-1
26.63		0		2	-1	-1
26.92		0		2	0	-2
27.29		0		1	3	-2
27.30		0		2	2	0
27.66		0		1	-2	-1
28.34		0		0	3	0
28.51		0		1	-1	-2
28.78		0		1	2	1
28.92		0		1	3	0
29.00		0		2	3	-1
29.02		0		0	1	2
29.12		0		2	3	-2
29.30		0		2	0	1
29.51		0		1	-1	2
30.11		0		0	3	-2
30.21		3959.24		1	0	2
30.55		0		2	-1	1
30.70		0		3	1	-1
31.10		1405.84		2	1	1
31.27		0		1	2	-3
31.41		0		1	1	-3
31.79		1285		2	-2	0
31.81		0		1	-2	2
31.88		0		2	2	-3
31.92		0		3	1	-2
32.05		0		3	2	-2
32.16		0		3	2	-1
32.17		0		3	0	-1
32.17		0		1	-3	1
32.19		0		1	-3	0
32.40		0		2	-1	-2
32.54		0		2	1	-3
33.68		0		2	-2	-1
33.73		0		2	3	0
33.76		0		1	1	2
33.96		0		1	3	-3
34.04		0		2	3	-3
34.13		0		1	4	-1
34.22		0		3	1	0
34.34		0		3	0	0
34.36		387.44		1	0	-3
34.39		0		0	1	-3
34.45		0		1	4	-2
34.54		0		2	-2	1
34.58		0		3	0	-2
34.74		0		0	3	1
34.74		0		0	2	-3
34.93		0		3	3	-2
35.47		0		2	4	-2
35.53		0		2	2	1
35.56		0		0	4	-1
35.88		273.03		2	0	-3
35.88		0		0	2	2
35.94		0		1	-2	-2
36.24		0		3	3	-1
36.24		0		3	-1	-1
36.41		0		3	2	-3
36.56		0		2	4	-1
36.61		0		1	-3	2
36.62		0		1	3	1
36.67		0		1	-3	-1
36.67		0		0	0	3
36.73		0		3	2	0
37.07		0		3	-1	0
37.24		0		0	4	-2
37.46		0		3	1	-3
37.67		0		0	3	-3
37.90		0		3	3	-3
38.10		0		0	4	0
38.10		0		1	4	0
38.60		0		2	4	-3
38.84		0		2	-1	2
38.96		0		2	0	2
38.97		0		1	4	-3
39.31		0		2	-3	0
39.47		0		1	2	2
39.54		0		3	-1	-2
39.56		0		1	-1	-3
39.61		1986.7		2	-2	-2
40.06		610.84		3	4	-2
40.45		0		3	0	1
40.48		0		1	-4	1
40.57		0		2	-3	1
40.69		0		1	-1	3
40.87		0		3	0	-3
41.10		0		2	-2	2
41.21		0		0	1	3
41.34		0		2	-1	-3
41.39		0		4	2	-2
41.41		0		3	1	1
41.42		0		1	-2	3
41.44		0		2	1	2
41.47		0		3	3	0
41.56		0		1	-4	0
41.57		2810.73		2	4	0
41.58		0		2	2	-4
41.69		0		3	4	-3
41.70		0		4	1	-2
41.82		0		3	-1	1
41.86		0		2	3	1
41.94		0		2	-3	-1
41.97		0		3	-2	0
41.98		0		4	1	-1
42.27		0		3	4	-1
42.27		0		3	-2	-1
42.27		0		1	0	3
42.30		0		2	3	-4
42.32		0		1	2	-4
42.70		0		4	2	-1
42.71		0		0	4	-3
42.79		0		1	5	-2
43.14		0		2	1	-4
43.20		0		1	-4	2
43.24		0		2	5	-2
43.34		0		4	3	-2
43.43		0		1	3	-4
43.45		0		1	1	-4
43.51		0		4	0	-1
43.54		0		1	5	-1
43.81		0		4	2	-3
44.00		0		0	3	2
44.12		0		3	2	-4
44.25		0		0	4	1
44.25		404.69		4	0	-2
44.36		0		1	-3	3
44.41		0		3	3	-4
44.44		0		1	-3	-2
44.57		0		3	2	1
44.70		0		4	3	-3
44.95		0		2	5	-3
45.10		0		4	1	-3
45.10		0		0	5	-1
45.15		0		2	5	-1
45.19		0		2	4	-4
45.33		0		3	-2	1
45.41		0		1	4	1
45.45		0		2	-3	2
45.53		0		0	5	-2
45.59		0		4	3	-1
45.66		0		1	5	-3
45.88		0		4	1	0
45.97		0		1	1	3
45.97		0		2	2	2
45.99		0		3	1	-4
46.17		0		3	-2	-2
46.20		0		0	2	-4
46.22		0		1	-4	-1
46.22		0		3	-1	-3
46.35		0		4	0	0
46.39		0		1	-2	-3
46.65		0		1	4	-4
46.69		0		1	3	2
46.70		536.22		1	0	-4
46.78		0		2	0	-4
46.82		0		3	5	-2
46.82		0		3	4	-4
46.89		0		0	1	-4
47.12		0		4	-1	-1
47.32		0		3	5	-3
47.34		0		4	4	-2
47.47		0		0	2	3
47.50		0		4	2	0
47.62		496.16		0	3	-4
47.67		0		4	4	-3
47.79		0		1	5	0
47.87		0		2	-4	0
47.88		0		3	4	0
47.94		0		2	-3	-2
48.02		0		2	-4	1
48.16		0		0	5	0
48.34		0		2	-2	-3
48.44		0		4	0	-3
48.52		0		3	-3	0
48.75		0		4	-1	-2
48.89		0		4	-1	0
49.21		0		1	-4	3
49.27		0		2	-1	3
49.29		0		3	0	2
49.35		0		0	5	-3
49.43		0		4	3	-4
49.53		0		4	2	-4
49.53		0		2	4	1
49.56		0		3	-1	2
49.60		0		0	0	4
49.60		0		3	3	1
49.61		0		1	-5	1
49.70		0		3	5	-1
49.70		0		3	-3	-1
49.84		0		3	0	-4
49.98		0		2	5	-4
50.26		0		2	-2	3
50.28		0		2	0	3
50.35		0		4	4	-1
50.36		0		2	5	0
50.65		0		3	-3	1
50.99		0		0	4	-4
51.01		1088.45		3	1	2
51.04		0		2	-4	-1
51.06		0		1	-5	2
51.08		0		4	3	0
51.14		0		3	5	-4
51.31		0		4	4	-4
51.42		0		1	-5	0
51.43		0		1	2	3
51.46		0		2	-4	2
51.61		0		4	1	-4
51.68		0		1	5	-4
51.75		0		1	-1	-4
51.79		0		3	-2	2
51.94		0		1	6	-2
51.98		0		2	6	-2
52.11		0		5	2	-2
52.13		0		2	3	2
52.18		0		2	-1	-4
52.33		0		4	0	1
52.46		0		4	5	-3
52.48		0		4	-2	-1
52.60		0		2	6	-3
52.65		0		2	3	-5
52.70		0		1	-2	4
52.72		0		5	1	-2
52.77		0		4	1	1
52.92		0		2	2	-5
52.97		0		1	-1	4
53.00		0		0	4	2
53.03		0		4	5	-2
53.06		0		3	-2	-3
53.14		0		5	2	-3
53.16		0		2	-3	3
53.20		0		2	1	3
53.25		0		4	-2	0
53.41		0		5	3	-2
53.44		0		3	3	-5
53.46		0		1	6	-1
53.54		0		4	-1	-3
53.57		0		5	3	-3
53.58		0		1	6	-3
53.73		0		1	-4	-2
53.80		0		4	-1	1
53.97		0		5	1	-1
54.05		0		3	-3	-2
54.05		0		3	2	-5
54.11		0		0	1	4
54.23		0		5	2	-1
54.24		0		0	5	1
54.28		0		2	4	-5
54.32		0		1	-3	4
54.38		0		3	6	-3
54.42		0		1	-3	-3
54.51		0		2	6	-1
54.55		0		1	2	-5
54.59		0		3	2	2
54.61		0		5	1	-3
54.62		0		1	3	-5
54.66		0		0	6	-2
54.71		0		3	4	-5
54.79		0		3	6	-2
54.85		0		4	-2	-2
54.91		0		1	5	1
55.02		0		1	4	2
55.03		0		4	5	-4
55.05		0		0	3	3
55.08		0		2	1	-5
55.09		0		4	2	1
55.12		0		1	0	4
55.15		0		0	6	-1
55.21		0		5	0	-2
55.35		0		3	-1	-4
55.49		0		4	0	-4
55.58		0		3	5	0
55.58		0		5	0	-1
55.59		0		1	-5	3
55.82		0		3	-3	2
55.86		0		5	4	-3
56.07		0		0	5	-4
56.13		0		3	4	1
56.28		0		1	-5	-1
56.30		0		2	6	-4
56.31		0		3	-4	0
56.33		0		1	1	-5
56.33		0		4	4	0
56.34		0		5	3	-1
56.49		0		2	-3	-3
56.51		0		3	1	-5
56.53		0		2	-5	1
56.54		0		1	4	-5
56.55		0		5	4	-2
56.66		0		4	5	-1
56.80		0		5	3	-4
56.91		0		4	3	-5
57.04		0		3	6	-4
57.07		0		4	-2	1
57.13		0		2	-4	-2
57.22		0		5	2	-4
57.23		0		0	6	-3
57.23		0		2	-5	0
57.42		0		3	-4	1
57.70		0		2	5	-5
57.74		0		1	-4	4
57.78		0		2	-4	3
57.79		0		3	5	-5
57.81		0		4	4	-5
57.83		0		4	2	-5
57.84		0		2	2	3
57.87		0		5	0	-3
57.98		0		1	6	0
58.19		0		5	4	-4
58.20		0		3	6	-1
58.20		0		1	6	-4
58.21		0		3	-4	-1
58.21		0		5	1	0
58.22		0		2	5	1
58.28		0		1	-2	-4
58.31		0		1	3	3
58.63		0		0	6	0
58.76		0		4	6	-3
58.77		0		0	2	-5
58.82		0		2	-5	2
58.94		0		5	0	0
58.96		0		5	-1	-1
58.97		0		2	0	-5
59.00		623.53		2	-2	-4
59.02		0		1	1	4
59.15		0		4	3	1
59.16		0		0	3	-5
59.18		0		4	-3	0
59.27		0		4	-3	-1
59.27		0		5	2	0
59.41		0		1	-6	1
59.42		0		5	-1	-2
59.43		0		5	1	-4
59.46		0		3	-1	3
59.60		0		2	4	2
59.80		0		3	3	2
59.85		0		1	0	-5
59.87		0		5	5	-3
59.90		0		1	-6	2
59.93		0		2	6	0
60.03		0		3	0	3
60.09		0		4	6	-2
60.09		0		4	-2	-3
60.15		0		0	2	4
60.16		0		0	1	-5
60.18		0		5	4	-1
60.19		0		1	5	-5
60.36		0		4	6	-4
60.46		0		4	5	-5
60.50		0		4	1	-5
60.65		0		3	-2	3
60.67		0		3	0	-5
60.78		0		4	0	2
60.85		0		2	-5	-1
60.97		0		4	-1	-4
61.09		0		3	-3	-3
61.17		0		2	-1	4
61.23		0		2	-2	4
61.29		0		2	7	-3
61.31		0		0	4	-5
61.31		0		5	5	-4
61.32		0		5	5	-2
61.33		0		4	-1	2
61.42		0		5	-1	0
61.42		0		3	-4	2
61.53		0		2	7	-2
61.80		0		1	7	-2
61.82		0		1	-6	0
61.97		0		4	1	2
61.98		0		4	-3	1
62.06		0		5	3	0
62.25		0		4	-3	-2
62.25		0		3	-2	-4
62.34		0		3	1	3
62.49		0		1	7	-3
62.49		0		3	6	-5
62.60		0		0	6	-4
62.60		905.25		3	7	-3
62.72		0		2	6	-5
62.74		0		5	-1	-3
62.76		0		0	5	2
62.77		0		1	-5	4
62.78		0		5	3	-5
62.83		0		2	0	4
62.93		0		3	-4	-2
63.01		0		4	5	0
63.03		0		2	-3	4
63.24		0		0	0	5
63.24		0		1	-6	3
63.31		0		5	0	-4
63.31		0		5	4	-5
63.43		0		1	-4	-3
63.55		0		3	-3	3
63.59		0		4	-2	2
63.69		0		0	4	3
63.73		0		1	-5	-2
63.75		0		3	7	-2
63.89		0		2	-5	3
63.90		0		2	7	-4
63.91		0		3	5	1
63.94		0		6	2	-2
63.94		0		5	-2	-1
63.94		0		6	2	-3
63.95		0		1	7	-1
63.95		0		5	2	-5
63.96		0		2	3	3
64.02		0		6	3	-3
64.24		0		4	6	-1
64.27		0		3	7	-4
64.28		0		1	5	2
64.32		0		3	6	0
64.34		0		3	3	-6
64.42		0		2	-1	-5
64.47		0		1	2	4
64.54		0		2	3	-6
64.56		0		0	7	-2
64.58		0		2	7	-1
64.71		0		3	4	-6
64.74		0		4	4	1
64.75		0		4	6	-5
64.78		0		6	3	-2
64.79		0		6	1	-2
64.80		0		0	6	1
64.81		0		4	0	-5
64.85		0		4	2	2
64.95		0		1	-1	-5
65.00		0		5	0	1
65.08		0		5	1	1
65.10		0		1	6	1
65.10		0		0	5	-5
65.14		0		5	-2	-2
65.14		0		3	-5	0
65.22		0		2	4	-6
65.28		0		1	-2	5
65.40		0		3	-5	1
65.41		0		1	6	-5
65.42		0		5	6	-3
65.52		0		5	-2	0
65.53		0		5	5	-5
65.55		0		2	2	-6
65.55		0		5	5	-1
65.56		0		6	1	-3
65.62		0		2	-4	-3
65.65		0		3	2	-6
65.76		1042.43		0	7	-1
65.78		0		6	4	-3
65.95		0		2	-6	1
65.96		0		1	-3	5
65.97		0		1	7	-4
66.03		0		5	6	-4
66.04		0		6	3	-4
66.06		0		1	-3	-4
66.13		0		0	7	-3
66.15		0		2	1	4
66.27		0		3	2	3
66.28		0		1	-1	5
66.34		0		3	-1	-5
66.35		0		4	7	-3
66.39		0		1	4	3
66.42		0		3	4	2
66.43		0		4	-4	0
66.45		0		5	4	0
66.47		0		2	-4	4
66.58		0		4	3	-6
66.59		0		5	-1	1
66.64		0		4	4	-6
66.71		0		6	2	-1
66.72		0		6	2	-4
66.76		0		3	5	-6
66.78		0		6	1	-1
66.78		0		5	1	-5
66.84		0		5	2	1
66.94		0		1	-6	-1
67.02		0		6	4	-4
67.03		0		2	-3	-4
67.09		0		4	7	-4
67.11		0		2	-5	-2
67.18		0		1	3	-6
67.28		0		4	-4	-1
67.29		0		6	4	-2
67.29		0		6	0	-2
67.30		0		2	-6	2
67.34		0		2	-6	0
67.46		0		4	-3	2
67.51		0		0	3	4
67.55		0		5	6	-2
67.55		0		2	5	-6
67.64		0		3	7	-1
67.64		0		3	-5	-1
67.81		0		2	6	1
67.83		0		4	-2	-4
67.87		0		1	2	-6
67.90		0		4	-3	-3
67.90		0		0	1	5
68.03		0		3	-4	3
68.14		0		1	4	-6
68.17		0		4	2	-6
68.19		0		2	5	2
68.21		0		2	1	-6
68.28		0		1	-4	5
68.28		0		6	3	-1
68.32		0		4	-4	1
68.34		0		4	7	-2
68.35		0		4	5	-6
68.39		0		3	-5	2
68.50		0		6	0	-1
68.61		0		3	1	-6
68.66		0		3	7	-5
68.70		0		5	-1	-4
68.78		0		1	7	0
68.80		0		6	0	-3
68.92		0		1	0	5
69.05		0		6	1	-4
69.05		0		5	-2	-3
69.15		0		6	5	-3
69.17		0		2	7	-5
69.21		0		1	-6	4
69.31		0		4	3	2
69.36		0		5	6	-5
69.62		0		6	5	-4
69.64		0		1	-7	2
69.67		0		0	7	0
69.79		0		5	-2	1
69.94		0		1	-7	1
70.17		0		3	-4	-3
70.19		0		1	1	-6
70.20		0		5	3	1
70.27		0		2	7	0
70.34		0		5	-3	-1
70.37		0		3	-3	-4
70.38		0		0	7	-4
70.39		0		3	6	-6
70.41		0		0	6	-5
70.52		0		4	7	-5
70.59		0		4	-1	-5
70.72		0		6	3	-5
70.72		0		1	5	-6
70.81		0		4	-4	-2
70.91		0		5	4	-6
70.93		0		6	4	-5
70.93		0		4	6	0
70.93		0		2	8	-3
71.00		0		2	2	4
71.04		0		4	-1	3
71.12		0		5	-3	0
71.12		0		3	-1	4
71.13		0		5	3	-6
71.18		0		5	0	-5
71.26		0		2	-2	-5
71.26		0		4	0	3
71.30		0		1	3	4
71.31		0		2	-6	3
71.36		0		4	1	-6
71.36		0		6	5	-2
71.37		0		6	-1	-2
71.40		0		2	4	3
71.41		0		2	-6	-1
71.42		0		6	1	0
71.44		0		2	-5	4
71.46		0		6	4	-1
71.46		0		2	6	-6
71.47		0		1	-2	-5
71.48		0		3	-2	4
71.67		0		4	6	-6
71.69		0		4	5	1
71.71		0		3	3	3
71.82		0		6	-1	-1
71.86		0		3	8	-3
71.88		0		2	8	-2
72.02		0		1	-7	3
72.03		0		1	7	-5
72.08		0		6	2	0
72.11		0		0	3	-6
72.11		0		6	2	-5
72.17		0		1	-5	5
72.18		0		5	7	-4
72.22		0		5	-3	-2
72.29		0		5	5	-6
72.31		0		5	5	0
72.33		0		5	6	-1
72.33		0		5	7	-3
72.34		0		1	8	-3
72.36		0		6	0	0
72.38		0		3	0	4
72.42		0		4	-2	3
72.42		0		2	0	-6
72.43		0		1	8	-2
72.49		0		0	2	-6
72.64		0		2	8	-4
72.70		0		3	8	-4
72.75		0		6	5	-5
72.75		0		3	-5	-2
72.80		0		3	6	1
72.84		0		4	-4	2
72.88		0		1	-7	0
72.95		0		6	0	-4
72.96		0		4	7	-1
72.97		0		5	2	-6
73.10		0		3	0	-6
73.10		0		4	1	3
73.12		0		1	1	5
73.32		0		0	5	3
73.33		0		0	6	2
73.33		0		0	4	-6
73.37		0		1	-5	-3
73.37		0		3	-2	-5
73.42		0		5	0	2
73.43		0		3	-3	4
73.57		0		6	-1	-3
73.66		0		3	8	-2
73.78		0		6	6	-4
73.80		0		2	-2	5
73.96		0		3	-5	3
74.00		0		0	2	5
74.05		0		6	6	-3
74.06		0		3	7	0
74.07		0		1	0	-6
74.21		0		5	-1	2
74.22		0		5	1	2
74.32		0		3	5	2
74.34		0		6	3	0
74.45		0		1	6	2
74.45		0		2	-1	5
74.46		0		0	1	-6
74.49		0		3	-6	1
74.51		0		1	-6	-2
74.53		0		5	-3	1
74.67		0		5	7	-5
74.72		0		2	-3	5
74.84		0		1	6	-6
74.88		0		1	8	-4
74.89		0		4	-5	0
74.89		0		6	-1	0
74.97		0		3	-6	0
74.98		0		1	-4	-4
75.07		0		5	4	1
75.08		0		4	8	-4
75.09		0		6	1	-5
75.09		0		4	8	-3
75.10		0		5	7	-2
75.14		0		1	8	-1
75.21		0		3	1	4
75.21		0		4	4	2
75.23		0		5	6	-6
75.28		0		0	8	-2
75.37		0		4	-3	3
75.45		0		2	8	-1
75.49		0		5	-2	-4
75.53		0		3	7	-6
75.58		0		1	5	3
75.71		0		2	-5	-3
75.90		0		7	3	-3
75.94		0		4	-3	-4
75.98		0		4	-5	1
76.03		0		0	8	-3
76.07		0		4	0	-6
76.07		0		0	4	4
76.08		0		1	7	1
76.09		0		0	7	1
76.11		0		7	2	-3
76.12		0		0	5	-6
76.12		0		6	6	-5
76.15		0		3	8	-5
76.16		0		6	5	-1
76.19		0		2	-4	-4
76.29		0		2	-7	1
76.37		0		5	1	-6
76.41		0		4	-5	-1
76.49		0		4	2	3
76.49		0		4	7	-6
76.55		0		3	4	-7
76.56		0		5	-2	2
76.60		0		5	2	2
76.61		0		3	-6	2
76.65		0		6	-2	-1
76.69		0		5	-3	-3
76.69		0		2	0	5
76.85		0		2	-7	2
76.86		0		2	7	-6
76.86		0		4	-4	-3
76.91		0		3	3	-7
76.92		0		6	6	-2
76.92		0		2	8	-5
76.93		0		6	-2	-2
76.94		0		3	-4	4
76.94		0		7	3	-4
76.95		0		7	2	-2
76.96		0		1	-7	4
77.03		0		5	-1	-5
77.12		0		0	8	-1
77.13		0		0	7	-5
77.21		0		2	-4	5
77.25		0		7	4	-3
77.29		0		2	3	4
77.35		0		6	4	-6
77.45		0		7	3	-2
77.51		0		4	4	-7
77.55		0		1	-6	5
77.57		0		7	4	-4
77.66		0		4	8	-5
77.70		0		4	8	-2
77.74		0		3	5	-7
77.75		0		4	-2	-5
77.83		0		2	-6	4
77.86		0		2	6	2
77.86		0		2	4	-7
77.86		0		6	3	-6
77.87		0		7	2	-4
77.90		0		7	1	-3
77.94		0		2	3	-7
77.97		0		2	-6	-2
77.97		0		0	0	6
78.02		0		7	1	-2
78.03		0		3	8	-1
78.04		0		3	-6	-1
78.06		0		5	-4	-1
78.10		0		5	-4	0
78.10		0		2	-1	-6
78.12		0		6	4	0
78.16		0		4	3	-7
78.32		0		6	-1	-4
78.32		0		2	-7	0
78.34		0		2	7	1
78.38		0		1	-7	-1
78.41		0		6	5	-6
78.42		0		4	5	-7
78.53		0		6	1	1
78.54		0		3	4	3
78.73		0		6	0	1
78.79		0		1	2	5
78.85		0		3	2	-7
78.95		0		6	-2	0
79.04		0		3	-1	-6
79.18		0		1	-3	6
79.26		0		1	-2	6
79.30		0		1	-3	-5
79.32		0		2	5	-7
79.36		0		0	8	-4
79.37		0		2	-3	-5
79.41		0		6	7	-4
79.41		0		1	4	4
79.43		0		1	-1	-6
79.50		0		7	4	-2
79.55		0		5	6	0
79.55		0		3	2	4
79.58		0		6	0	-5
79.59		0		2	2	-7
79.63		0		4	-5	2
79.65		0		3	-4	-4
79.70		0		5	8	-4
79.70		0		5	7	-6
79.77		0		7	5	-4
79.78		0		6	-2	-3
79.83		0		4	-4	3
79.87		0		6	2	1
79.92		0		6	2	-6
79.93		0		4	6	1
79.95		0		1	8	-5
79.98		0		2	-7	3
80.04		0		4	7	0
80.08		0		2	5	3
80.15		0		7	5	-3
80.30		0		3	-5	-3
80.35		0		7	1	-4
80.35		0		7	2	-1
80.36		0		1	-8	2
80.36		0		4	2	-7
80.38		0		6	7	-3
80.39		0		1	8	0
80.40		0		5	7	-1
80.43		0		0	6	-6
80.44		0		1	7	-6
80.45		0		5	-3	2
80.45		0		2	1	5
80.47		0		7	4	-5
80.48		0		3	6	-7
80.49		0		4	-5	-2
80.49		0		6	-1	1
80.49		0		5	3	2
80.54		0		5	8	-3
80.54		0		7	3	-5
80.58		0		5	-4	-2
80.62		0		7	0	-2
80.64		0		1	-4	6
80.70		0		7	1	-1
80.71		0		5	-4	1
80.73		0		5	4	-7
80.87		0		4	6	-7
80.89		0		1	-1	6
81.00		0		6	7	-5
81.00		0		6	6	-6
81.22		0		7	0	-3
81.22		0		1	3	-7
81.22		0		2	-5	5
81.25		0		5	0	-6
81.28		0		3	-6	3
81.33		0		1	-8	1
81.35		0		5	5	-7
81.38		0		4	3	3
81.38		0		5	5	1
81.41		0		5	8	-5
81.41		0		1	4	-7
81.48		0		0	3	5
81.51		0		0	8	0
81.52		0		2	8	0
81.54		0		7	3	-1
81.58		0		2	9	-3
81.65		0		5	3	-7
81.70		0		3	-3	-5
81.92		0		1	-8	3
81.93		0		3	-5	4
81.93		0		7	5	-5
82.10		0		3	8	-6
82.17		0		7	2	-5
82.19		0		3	9	-3
82.23		0		4	-1	-6
82.30		0		3	9	-4
82.30		0		3	1	-7
82.30		0		6	6	-1
82.33		0		2	6	-7
82.51		0		4	5	2
82.51		0		2	9	-4
82.56		0		1	2	-7
82.59		0		7	0	-1
82.75		0		4	-1	4
82.75		0		4	8	-6
82.76		0		2	1	-7
82.76		0		6	3	1
82.83		0		3	7	1
82.84		0		4	8	-1
82.88		0		2	-7	-1
82.93		0		6	-3	-1
82.98		0		0	1	6
83.08		0		7	5	-2
83.14		0		1	5	-7
83.19		0		2	9	-2
83.21		0		1	9	-3
83.37		0		4	-2	4
83.40		0		6	5	0
83.45		0		3	6	2
83.48		0		7	6	-4
83.51		0		5	6	-7
83.51		0		6	1	-6
83.61		0		3	-6	-2
83.62		0		5	-3	-4
83.64		0		1	-5	6
83.67		0		4	0	4
83.68		0		2	8	-6
83.77		0		6	-2	1
83.89		0		6	7	-2
83.90		0		6	-3	-2
83.92		0		5	8	-2
84.00		0		1	9	-2
84.02		0		5	0	3
84.03		0		0	6	3
84.06		0		1	0	6
84.09		0		5	-1	3
84.09		0		4	1	-7
84.11		0		5	2	-7
84.18		0		3	-2	5
84.27		0		7	4	-1
84.28		0		5	-2	-5
84.32		0		4	9	-4
84.34		0		7	0	-4
84.35		0		1	-6	-3
84.36		0		1	-7	5
84.48		0		6	-3	0
84.55		0		3	-1	5
84.56		0		7	6	-3
84.56		0		4	-6	0
84.62		0		3	9	-2
84.72		0		3	-7	1
84.74		0		3	7	-7
84.76		0		7	-1	-2
84.85		0		4	7	-7
84.86		0		1	-8	0
84.87		0		0	7	2
84.88		0		3	8	0
84.91		0		4	-6	1
84.93		0		7	6	-5
84.94		0		3	9	-5
84.96		0		1	9	-4
84.96		0		2	4	4
85.03		0		4	9	-3
85.08		0		1	-5	-4
85.11		0		6	7	-6
85.13		0		6	-2	-4
85.19		0		0	8	-5
85.20		0		2	-2	-6
85.31		0		4	-4	-4
85.31		0		7	1	-5
85.36		0		3	-3	5
85.37		0		3	3	4
85.44		0		1	1	-7
85.50		0		5	1	3
85.51		0		4	-3	4
85.53		0		6	-1	-5
85.61		0		2	-7	4
85.62		0		5	-4	-3
85.64		0		5	8	-6
85.67		0		5	-2	3
85.67		0		1	7	2
85.71		0		2	2	5
85.77		0		4	-5	3
85.82		0		5	-4	2
85.85		0		0	5	4
85.86		0		7	4	-6
85.87		0		1	3	5
85.88		0		5	4	2
85.89		0		3	-7	0
85.89		0		7	1	0
85.94		0		1	6	3
85.97		0		2	9	-5
86.00		0		7	-1	-1
86.01		0		1	-8	4
86.03		0		7	-1	-3
86.09		0		3	-7	2
86.12		0		4	1	4
86.14		0		4	9	-5
86.15		0		6	4	-7
86.21		0		0	7	-6
86.22		0		1	-2	-6
86.24		0		4	-3	-5
86.24		0		7	2	0
86.29		0		1	-7	-2
86.40		0		3	-2	-6
86.40		0		1	6	-7
86.43		0		5	-5	0
86.44		0		3	0	5
86.47		0		6	8	-4
86.48		0		6	5	-7
86.53		0		2	-5	-4
86.61		0		7	5	-6
86.63		0		7	3	-6
86.69		0		0	3	-7
86.72		0		2	-6	5
86.73		0		4	-6	-1
86.74		0		3	5	3
86.85		0		2	7	-7
86.89		0		2	-6	-3
87.02		0		0	9	-2
87.04		0		4	-5	-3
87.06		0		0	9	-3
87.07		0		7	0	0
87.09		0		5	-5	-1
87.16		0		6	4	1
87.16		0		0	4	-7
87.18		0		5	7	-7
87.26		0		3	0	-7
87.30		0		1	9	-1
87.32		0		2	9	-1
87.33		0		6	3	-7
87.34		0		6	8	-5
87.39		0		6	-3	-3
87.44		0		2	0	-7
87.48		0		1	8	-6
87.49		0		6	0	2
87.58		0		2	-8	2
87.61		0		5	-1	-6
87.73		0		4	4	3
87.73		0		2	-8	1
87.75		0		0	2	-7
87.79		0		4	-6	2
87.98		0		6	1	2
88.06		0		3	-4	5
88.08		0		1	8	1
88.09		0		5	1	-7
88.11		0		2	-2	6
88.12		0		7	3	0
88.13		0		6	8	-3
88.14		0		5	7	0
88.15		0		1	-6	6
88.16		0		7	6	-2
88.27		0		4	9	-2
88.30		0		5	-5	1
88.31		0		2	-3	6
88.34		0		6	6	-7
88.37		0		0	8	1
88.40		0		3	-6	4
88.46		0		1	-4	-5
88.49		0		5	2	3
88.52		0		7	5	-1
88.52		0		6	-1	2
88.55		0		5	9	-4
88.57		0		6	-3	1
88.59		0		6	0	-6
88.69		0		7	7	-4
88.70		0		2	7	2
88.73		0		1	1	6
88.79		0		5	-3	3
88.81		0		2	-4	-5
88.85		0		1	5	4
88.91		0		7	6	-6
88.94		0		7	2	-6
89.12		0		5	6	1
89.16		0		0	5	-7
89.18		0		4	-4	4
89.22		0		1	9	-5
89.32		0		4	0	-7
89.40		0		8	3	-3
89.44		0		7	7	-5
89.44		0		2	-1	6
89.46		0		0	2	6
89.49		0		4	7	1
89.50		0		0	9	-1
89.54		0		5	9	-5
89.57		0		3	9	-1
89.57		0		3	-7	-1
89.60		0		8	3	-4
89.62		0		0	9	-4
89.76		0		7	-1	0
89.81		0		5	8	-1
89.83		0		4	-2	-6
89.83		0		1	0	-7
89.84		0		7	-1	-4
89.86		0		3	1	5
89.89		0		8	2	-3
89.89		0		6	7	-1
89.92		0		2	-7	-2
89.94		0		8	4	-4
89.94		0		2	-8	3


